Accurate electron-recoil ionization factors for dark matter direct detection in xenon, krypton and argon

While most scintillation-based dark matter experiments search for Weakly Interacting Massive Particles (WIMPs), a sub-GeV WIMP-like particle may also be detectable in these experiments. While dark matter of this type and scale would not leave appreciable nuclear recoil signals, it may instead induce ionization of atomic electrons. Accurate modelling of the atomic wavefunctions is key to investigating this possibility, with incorrect treatment leading to a large suppression in the atomic excitation factors. We have calculated these atomic factors for argon, krypton and xenon and present the tabulated results for use with a range of dark matter models. This is made possible by the separability of the atomic and dark matter form factor, allowing the atomic factors to be calculated for general couplings; we include tables for vector, scalar, pseudovector, and pseudoscalar electron couplings. Additionally, we calculate electron impact total ionization cross sections for xenon using the tabulated results as a test of accuracy. Lastly, we provide an example calculation of the event rate for dark matter scattering on electrons in XENON1T and show that these calculations depend heavily on how the low-energy response of the detector is modelled.

==> anc/README.txt <==
File format:
- K_Xe_hf_v_6_hp_orth_mat.txt
  - K ionisation factor for Xe, using 'hf' (Hartre-Fock) method, 'v' vector coupling, including up to L=6, accounting for hole-particle interaction, with explicitly orthogonalised continuum orbitals
  - There are similar tables for Ar, Kr
  - For all of Xe, Ar, Kr, there are 's' (scalar), 'ps' (pseudo-scalar), and 'pv' (pseudo-vector) versions
  
Example program:
https://github.com/benroberts999/AtomicIonisation

